Modeling the merger-ringdown of an eccentric test-mass inspiral into a Kerr black hole using the effective-one-body framework

We characterize and phenomenologically model the merger-ringdown of gravitational waves emitted by a small compact object that plunges and merges into a Kerr black hole from equatorial-eccentric inspirals. The waveforms are generated employing a time-domain Teukolsky code sourced with trajectories computed using the effective-one-body framework. We span values of the Kerr spin $a\in[-0.9, 0.9] $, eccentricity at the last stable orbit (LSO) $ e_{\rm LSO} \in [0,0.9] $, and relativistic anomaly $ \xi_{\rm LSO} \in [0 , 2 \pi]$. We characterize the last peak of the waveform and ringdown features across the parameter space, finding that the eccentricity mainly affects the last peak features, while it has a smaller impact on the ringdown signal. In contrast, the relativistic anomaly measured at the LSO influences the morphology of the last peak in a restricted portion of the parameter space and has no impact on the ringdown part. We perform the analysis for all the spin-weighted spherical harmonic modes normally included in the $\texttt{SEOBNR}$ family of models, $(\ell,m)\in\{ (2,2), (3,3), (4,4), (5,5), (2,1), (3,2), (4,3)\}$. Finally, we introduce a merger-ringdown model for $\texttt{SEOB-TMLE}$, a forthcoming inspiral-merger-ringdown waveform model for eccentric spin-aligned binary black holes in the test-mass limit, whose features can be extended to comparable-mass regimes. The model also accounts for quasinormal mode mixing during the ringdown. It provides a first step toward incorporating the impact of residual eccentricity close to merger into spin-aligned effective-one-body merger-ringdown models for binary black holes.

==> anc/deltat_ell_ell_QC_polynomial_coeffs.txt <==
# Supplemental Material: polynomial fit coefficients for delta t_QC^{ell m}
#
# Fit ansatz:
#   delta t_QC^{ell m}(x) = a0 + a1*x + a2*x^2 + a3*x^3 + a4*x^4
#
# Columns:
#   ell m a0 a1 a2 a3 a4
#
ell m a0 a1 a2 a3 a4
2 1 3.1471870663850763e+00 5.1303258572257739e+00 9.5740428413561368e-02 -2.6234805132288983e+00 1.1807873320490437e+01
3 2 -1.8678773001984254e+01 -1.3732473767809998e+01 3.2301137059999538e+00 -4.1327266128775628e+00 5.4319959826276829e+00
4 3 -2.7064963741576853e+00 -5.8535711643177155e+00 -3.0982764560862370e+00 -4.3122811545083639e+00 4.6300490080458507e+00


==> anc/gamma_exp_fit_coefficients.txt <==
# Supplemental Material: exponential fit coefficients for gamma(a)
#
# Fit ansatz:
#   gamma(a) = A * exp(B * a)
#
# Columns:
#   ell m A B
#
ell m A B
2 2 7.1337434417993151e-01 -3.1985960891939502e+00
3 3 4.1112990080261765e-02 -6.2567273548587625e+00
2 1 7.8168160980653167e-01 -2.6147539874052366e+00
4 4 2.9793619136117919e-02 -6.5417268435048923e+00
5 5 3.1085570757111693e-02 -6.5226239404372741e+00
3 2 4.3215573205692408e-02 -5.9056413494193203e+00
4 3 9.2557533302220610e-05 -1.2477037498891972e+01


==> anc/supplemental_hierarchical_fit_coefficients.txt <==
# Supplemental Material: hierarchical-fit coefficients for merger-ringdown model
#
# Each row corresponds to one fitted quantity theta in theta = {c1f, c2f, d1f, d2f} for a given (ell,m).
#
# Hierarchical-fit ansatz:
#   theta_f^{lm}(b,a) = [C0(a) + C1(a)*b + C2(a)*b^2] / [C3(a) + C4(a)*b]
#
# with
#   C0(a) = C00 + C01*a + C02*a^2 + C03*a^3
#   Ci(a) = Ci0 + Ci1*a + Ci2*a^2   for i = 1,2,3,4
#
# Column order:
#   ell m theta C00 C01 C02 C03 C10 C11 C12 C20 C21 C22 C30 C31 C32 C40 C41 C42
#
ell m theta C00 C01 C02 C03 C10 C11 C12 C20 C21 C22 C30 C31 C32 C40 C41 C42
2 1 c1f 5.3371885003703301e-01 -1.6202393797740373e-02 -5.7038621249655796e-01 1.5632104965273219e-01 3.6175281610990137e-02 2.0195400284104287e-01 2.2678128390624588e-01 7.2481885498731757e-03 -3.0837177128320448e-02 -4.4081375670709730e-02 4.0636615285242526e+00 6.6102231330874939e-01 -4.5057146985240362e+00 3.5905707872138842e-01 1.4547957246609993e+00 1.4779225245623613e+00
2 1 c2f 1.2919371027816107e+00 -2.3710338725704192e+00 1.5247493424020004e+00 -4.6404634179953447e-01 -1.1539354856689030e+00 6.9792279134028385e+00 -6.5503521269289076e+00 8.6480937810889846e-01 -3.5763907465447431e-01 -2.2147661447007745e+00 -7.5063290844518915e-01 1.4269050732436597e+00 -6.6663520622799888e-01 7.6137458281472581e-01 -3.5898346524811160e+00 3.3828276691719319e+00
2 1 d1f -4.8509178210601500e-01 -5.2446635229316951e-01 1.0965101341855056e-01 7.7504576225046085e-02 2.0318421012735528e-02 7.3138685899154943e-01 7.5205535605190710e-01 2.1738239909571820e-02 6.3785823940864086e-02 7.4159944772272474e-02 -2.7766253415581343e+00 -2.7097284745829446e+00 6.0042120363650187e-01 1.6773162356811719e-01 4.8406523785138873e+00 4.9855175412245858e+00
2 1 d2f -4.0555963087318201e+00 -3.6317627639224836e+00 3.4075478761255442e+00 2.7002398509429200e+00 5.2442954179945209e+00 1.8849813252189902e+00 -4.4331719405628931e+00 3.5974066532385156e+00 1.8267438452105132e+01 1.6793873357471789e+01 -2.9704805914392214e+00 -2.8224967913496107e-01 3.4786724286718376e+00 5.3996730889596947e+00 1.4541003090435405e+00 -4.9036815949236310e+00
2 2 c1f -1.5107416473229437e-01 3.2298524915813848e-01 -1.3720406910756791e-01 -3.4618862541667378e-02 3.4495373093206119e-02 -7.9493259440070463e-02 4.6328859291465310e-02 -3.5356331832151113e-03 1.3579257240049280e-02 -1.0270516012634914e-02 -1.4335768184100497e+00 3.1431062904410640e+00 -1.6560670763337477e+00 3.2515577488107661e-01 -8.0676776577677756e-01 5.1560034689206091e-01
2 2 c2f -1.5157094950395100e+00 2.3675981775383428e+00 2.6157844781200129e-01 -1.1898588448400587e+00 -5.0383003752394828e-01 6.1142958507279155e-01 -2.8854611357645483e+00 3.0131723824722028e+00 7.4693239867904069e+00 -2.3638168417041250e+00 1.3711515635786851e+00 -3.0261129577941857e+00 1.6874796293853453e+00 -2.0755721613602525e+00 1.6944166848995381e+00 1.8794754027148211e+00
2 2 d1f 7.8040326948243949e-02 2.9188481544978915e-02 -9.0523334254616450e-02 -1.6284119409596821e-02 8.3335804438541694e-01 -5.4212125158429403e-01 -5.8038806256700048e-02 4.7970277216920036e-02 2.0507056922473788e-01 -5.1841195767304205e-01 4.5941187013489265e-01 1.5812823644393562e-01 -4.6842867759383006e-01 4.9979466212263715e+00 -2.9476702869508054e+00 7.8812431163537178e-01
2 2 d2f 1.0014081957529517e+00 -9.1398813912167065e-01 -6.5158186775679638e-01 4.9186549493801585e-01 2.0755910362185128e+00 2.0521322986268631e+00 2.0046504192345265e+00 8.9842037417247589e+00 -1.0471968354553825e+01 -2.6796899689554579e+01 1.4221388976815821e+00 -2.7664692617271154e+00 1.3223174246018978e+00 -3.0579614065609390e-01 -1.9796455245177194e+00 4.9057040015693589e+00
3 2 c1f 5.3799173715620541e-01 -3.8747752810892194e-01 -1.2820541798962151e-01 4.0279490806168461e-01 -3.5167325396813121e-01 -6.0069335246396710e-02 7.4279380267926853e-01 4.1569114892781131e-02 1.8999653378008883e-02 -6.8443185448255797e-02 4.0652773738774881e+00 -1.0858162808487515e+00 -1.6808398178790875e+00 -2.5361899780864205e+00 -6.4532198573794175e-01 4.9999995031360474e+00
3 2 c2f 2.7012990491014679e+00 -1.6334139068638507e+00 -3.7686151082602487e-01 2.9347346537958203e+00 1.0413058919362952e+00 -2.1416036722643539e-01 -1.6272034142937777e+00 2.8108180006245171e+00 -2.8308381006969467e+00 -6.4292865832841786e+00 -2.2695736127526636e+00 6.1170223184774364e-01 1.2676183644377288e+00 -2.2803866054667274e-01 1.0332972229888975e+00 1.0833878839537918e+00
3 2 d1f -1.7694235633194730e-01 3.1410821972848074e-01 -1.9759970922549666e-01 -7.2016785892224294e-02 -2.4896334305534762e-01 9.0007487678062059e-01 -4.3950796131407394e-01 8.9001649827262618e-03 -3.1839653345771525e-02 5.0849806627893922e-02 -8.6816376213717339e-01 1.6064438580354263e+00 -1.2504962998063631e+00 -1.3130335677904668e+00 4.9997986845475779e+00 -2.8975398198518603e+00
3 2 d2f 1.7947186526304515e-01 -7.9154488635327314e-02 6.9667730759242402e-02 7.7806282535088755e-02 9.5049634933351683e+00 -1.7185750296257371e+01 4.5477013080474862e+00 2.4062835024691700e+00 -7.8320371780355935e-01 -3.5909238948429434e+00 1.5873471872894260e-01 -1.1823129277130427e-01 8.6402687163519443e-03 7.8954614227707554e+00 -1.8183581355427716e+01 9.6490240330136032e+00
3 3 c1f 1.8964673638750168e-01 -3.8118690530410043e-01 1.8836759186326621e-01 6.0385548797853095e-03 -2.6899729958592633e-01 4.7591402142945660e-01 -2.0840277923201769e-01 8.3421821788703541e-04 -2.3574318570022800e-03 -1.9532259234105761e-03 1.7639997368195628e+00 -3.6438277737555680e+00 1.9314647561401972e+00 -2.5028472730000257e+00 4.5845074562988906e+00 -2.1682237308294781e+00
3 3 c2f -8.5492886593538375e-01 1.0364508805252670e+00 2.2172977831119833e-01 -4.0109862430325982e-01 -4.9213253084247643e-01 3.2382843403499781e+00 -3.8792481424229646e+00 -1.6830348967753961e+00 2.8144289807175134e+00 7.4999984143455611e+00 1.1269961586652482e+00 -2.1793272060730540e+00 1.0564903527496332e+00 -3.9908996753239617e-01 -2.6607518089536328e+00 3.4634047403606947e+00
3 3 d1f 3.4919580668363515e-01 -5.4984564941718794e-01 1.9264007796565918e-01 2.3060394461022187e-02 5.4215613043832145e-01 -9.7771879051269173e-01 4.7319315999863476e-01 -3.2941666577520991e-02 9.8370057322769100e-02 -1.1000082133989795e-02 1.6781184408147920e+00 -2.6678855368950005e+00 1.1905466768103710e+00 2.8208150865689228e+00 -4.9946146105391023e+00 2.7589859310511682e+00
3 3 d2f 1.9406224374978047e+00 -3.2750259818758458e+00 7.4517491347664244e-01 5.9175080118415335e-01 -2.1874254983091651e-01 -2.7579956349646850e-01 3.1322641454275049e+00 2.8953370168344061e-01 -2.4567363738314793e-01 -7.4304470485436278e+00 2.3863128809290561e+00 -4.8803144364055440e+00 2.4973545674858424e+00 -2.9735358931718547e+00 1.9578693702900223e+00 2.0934097964835163e+00
4 3 c1f -5.0003179532595254e-01 4.9671784688821302e-01 6.5774755875795260e-02 -3.8687574409624087e-01 1.0294739598227998e-01 2.7485606398917672e-01 -5.3958509330188376e-01 -2.4715673850036653e-02 3.8898409267993622e-02 1.2455184346351586e-01 -3.6593833795939537e+00 1.6250618664011829e+00 1.5524828106446806e+00 7.1217950088659143e-01 1.7973339840228835e+00 -3.2003295930715296e+00
4 3 c2f -2.3574436552014051e+00 3.3844684937734377e+00 -1.4232664056670816e+00 -3.8536712911433231e+00 -1.6133094862337094e+00 -5.9761629943638876e+00 7.4999981304778922e+00 1.3109680964313042e+00 -1.2948481295899168e+00 -9.2505597708109810e-01 2.2817943965836567e+00 -1.3094266100819771e+00 -4.6992836183580855e-01 3.3424005974332122e-01 4.3180118851875902e+00 -6.2234286125535476e+00
4 3 d1f 4.9541860593384268e-01 -5.2848108194926269e-01 -6.5139275740249802e-02 1.1915940743867894e-01 -5.5960665429109901e-01 -3.8717124753174736e-01 1.0116965741138197e+00 -2.9696722873018017e-03 4.6785326648852599e-02 3.0860179548294338e-02 2.2193906105334098e+00 -2.5186489869423392e+00 2.3651874459000818e-01 -2.4031294775352090e+00 -2.0825270888706195e+00 4.9999986389741133e+00
4 3 d2f 8.7061435376143148e-01 4.2325728678088559e-01 -5.6960707815620337e-01 -2.0585137300467096e-02 6.2038219657392357e+00 -2.0780626249506728e+01 7.9190285008782153e+00 4.4490388090531630e-01 -1.0599727432210899e+00 -1.3680350383669833e+00 8.2342391233847911e-01 6.4602896856440370e-02 -8.7492224650544570e-01 5.3125905496924464e+00 -2.2667932687919031e+01 1.6873685139423809e+01
4 4 c1f -2.2679457641086448e-01 5.2257937447125902e-01 -2.6378945932336284e-01 -3.7112335428957692e-02 -2.4575015436856883e-02 5.7507463541005076e-02 -3.5138439691034640e-02 -3.8445377447488896e-03 1.0773731000491294e-02 -7.3551310413021535e-03 -2.0822694975573026e+00 4.9894919697866920e+00 -2.9335232515964615e+00 -2.5539088435398571e-01 6.1078645272611665e-01 -3.7961273311485555e-01
4 4 c2f 1.3350716878927293e+00 -1.3768482109032787e+00 -1.7230881672788496e+00 1.8014903315122843e+00 1.1016524946416164e+00 -3.1864530354048717e+00 2.5915121435632456e+00 6.7708514235210127e-01 1.8761899973298155e+00 -3.5506554487996866e+00 -2.3190940522093455e+00 5.0869770008970425e+00 -2.8004189005763189e+00 1.2813073254557694e+00 -1.1845914998646561e+00 -3.2366915793096857e-01
4 4 d1f 1.8367343897225796e-01 -3.7028073459429328e-01 1.8942283502955820e-01 5.6108050589848898e-03 -4.7896716008349777e-01 8.9290387245910574e-01 -4.4740931616763441e-01 5.2492274407197033e-03 -6.3074429487236003e-02 8.3772801594833662e-02 1.0121239443366823e+00 -2.0598540642923218e+00 1.1229327266194631e+00 -2.6208695396988451e+00 4.8370753214399240e+00 -2.4778339030782943e+00
4 4 d2f 1.2362892231877831e-02 2.8051463759894764e-02 -1.6565102318199729e-02 -2.6699443708681110e-02 1.3054595220900502e+00 -2.2320783603132208e-01 -1.4682071644461954e+00 2.2612123186759710e+01 -2.9310710011041050e+00 -2.8154564011624426e+01 1.2057157652591603e-01 -1.3439218037042713e-01 4.9049766194698020e-03 1.5034161319130392e+01 -3.3664459284580225e+01 1.8689527970388035e+01
5 5 c1f -2.9610111256753235e-01 5.1584364143867933e-01 -1.5208007411514812e-01 -5.9297264563532986e-02 -1.4905243603136185e-02 8.6301951649581668e-02 -7.4634176689766199e-02 2.1400794610747291e-04 -7.9106903267889064e-03 8.4223157337938604e-03 -2.7598481758444899e+00 4.9971016747990173e+00 -2.1167587892010893e+00 -1.7400332162290341e-01 8.7860628998519863e-01 -7.2390028648459059e-01
5 5 c2f 7.9139761224067784e-01 3.8224563945903810e-02 -3.0451863150520042e+00 2.3541788006880546e+00 3.8633274955998986e-01 -2.9973356972706333e+00 3.4637109668045167e+00 -1.4102685467409510e+00 1.7447438542215992e+00 -4.4867581998042922e+00 -2.0584094028916189e+00 4.3595348415944803e+00 -2.3934810518789504e+00 3.1509732995945376e+00 -4.5544529169972625e+00 1.7574111171749487e+00
5 5 d1f 3.5346901553081178e-01 -7.4391380550520048e-01 3.6957026933290499e-01 2.9922219501141292e-02 -1.0860453555814704e-01 1.5296800597699900e-01 -4.8019808343097825e-02 -4.2668488604330881e-02 1.3994255286785057e-01 -1.3098940648824628e-01 1.9005535301129264e+00 -4.0542595562526529e+00 2.2100955300302183e+00 -6.0426515165894612e-01 7.9505663257967529e-01 -2.1920767342027300e-01
5 5 d2f 8.4567300866465033e-03 -5.9933858840815958e-02 3.4513281955157391e-02 3.2336819512463491e-02 1.1866822739838292e+00 -4.5469631715691978e+00 3.6080847012410295e+00 -1.9641607461930100e+01 -5.8139900266062670e+00 2.7329319386725015e+01 -1.3054328046154159e-01 1.8755527765266286e-01 -4.0115205314593901e-02 -1.6195495812277745e+01 3.4759441331108391e+01 -1.8768754542796767e+01

